Orbital cancellation and reentrant localization in a quasiperiodic trimer ladder

Uniform orbital detuning can restore spatial extent even as quasiperiodic modulation strengthens. In a trimer ladder with fixed hoppings and orbital modulation signs, increasing detuning and modulation amplitude together drives successive avoided crossings that redistribute orbital weights, suppressing the projected onsite potential in both lower molecular bands while leaving the third strongly modulated. Complete-band participation scaling supports two reentrant high-participation windows, with wave-packet propagation corroborating spatial recovery at representative controls over the studied sizes and times. These diagonal cancellations leave residual interband modulation, which generates a self-energy whose magnitude depends on the molecular level separation. Gaussian quadrature improves convergence of closed-walk determinant estimates used to cross-check energy-resolved attenuation. Comparing the coupled and decoupled ladders under the same finite-size participation criterion shows that restoring the full off-diagonal modulation narrows both sampled windows, with a larger absolute contraction of the second.

==> anc/MANIFEST.json <==
{
  "schema_version": 1,
  "title": "Orbital cancellation and reentrant localization in a quasiperiodic trimer ladder",
  "authors": [
    "Xin Wang",
    "Pei-Jie Chang",
    "Quanfeng Lu",
    "Muxi Zheng",
    "Dong Ruan",
    "Gui-Lu Long"
  ],
  "description": "Full-precision CSV records of same-energy Gaussian/QR comparisons, late-time dynamical averages, sampling sensitivities, and matched-endpoint participation fractions, with numerical definitions, source summaries, and SHA-256 checksums.",
  "scope": "Four numerical tables accompanying the numerical-protocol appendix",
  "row_counts": {
    "method_residuals": 21,
    "late_dynamics": 9,
    "dynamics_sensitivity": 9,
    "matched_endpoint_fractions": 16
  },
  "sources": [
    {
      "original_repository_path": "revision/prb_20260927/methods_summary.json",
      "member": "sources/methods_summary.json",
      "sha256": "fa024f4b7d56461689b3dfc71085a6a66bc380161e579fb2b2bcdc201180dc4c"
    },
    {
      "original_repository_path": "revision/prb_20260927/dynamics_summary.json",
      "member": "sources/dynamics_summary.json",
      "sha256": "dcda88d3f7d6b214a6da11804540625fbd355f3e349a06a0061c04989e0b29d1"
    },
    {
      "original_repository_path": "revision/prb_20260927/controls64_summary.json",
      "member": "sources/controls64_summary.json",
      "sha256": "8d648fc16275b94e301a1d281bf7adc1b502f0e9bc08f22c3d71a7edd5141046"
    },
    {
      "original_repository_path": "revision/interband_endpoints_20261010/endpoint_summary.json",
      "member": "sources/endpoint_summary.json",
      "sha256": "88e020d18b8d6c8ce7c9816bdac6bcd304d2f933648b693ffd19120f14b7bd60"
    },
    {
      "original_repository_path": "revision/interband_endpoints_20261010/validation.json",
      "member": "sources/validation.json",
      "sha256": "4cb4a0217b175c06fe73579d87be3468d560432f23eaf0cf8bbf8d348f31001b"
    }
  ],
  "files": [
    {
      "path": "README.txt",
      "bytes": 3220,
      "sha256": "df87737d932730ae5ed52e1d35681badebe9cbf0beb6ee42e9be075a669c4fe6"
    },
    {
      "path": "dynamics_sensitivity.csv",
      "bytes": 1548,
      "sha256": "db199f09e561a8106be23c403b92029c685cf17a014de5f7eed521ccdebe900f"
    },
    {
      "path": "late_dynamics.csv",
      "bytes": 468,
      "sha256": "c424c2d61576491614c5387791cb5fc5304581f8354d88d38e1c52d4850287a2"
    },
    {
      "path": "matched_endpoint_fractions.csv",
      "bytes": 2139,
      "sha256": "d482bf8826d4877743e5e9b0aa83a4ad6972d92226f82531e2e21724cc214097"
    },
    {
      "path": "method_residuals.csv",
      "bytes": 2334,
      "sha256": "4b7724da13a2d58fd3f7e03b2e8eb37af151cb763c3386f3c3315140359a2ce1"
    },
    {
      "path": "sources/controls64_summary.json",
      "bytes": 401,
      "sha256": "8d648fc16275b94e301a1d281bf7adc1b502f0e9bc08f22c3d71a7edd5141046"
    },
    {
      "path": "sources/dynamics_summary.json",
      "bytes": 12727,
      "sha256": "dcda88d3f7d6b214a6da11804540625fbd355f3e349a06a0061c04989e0b29d1"
    },
    {
      "path": "sources/endpoint_summary.json",
      "bytes": 7297,
      "sha256": "88e020d18b8d6c8ce7c9816bdac6bcd304d2f933648b693ffd19120f14b7bd60"
    },
    {
      "path": "sources/methods_summary.json",
      "bytes": 20430,
      "sha256": "fa024f4b7d56461689b3dfc71085a6a66bc380161e579fb2b2bcdc201180dc4c"
    },
    {
      "path": "sources/phase_rms.json",
      "bytes": 1406,
      "sha256": "8cd5e6605882f03f38a82ca72c97eb3abd8c0a2cb155248dad4c256d32234f24"
    },
    {
      "path": "sources/validation.json",
      "bytes": 36346,
      "sha256": "4cb4a0217b175c06fe73579d87be3468d560432f23eaf0cf8bbf8d348f31001b"
    }
  ]
}


==> anc/README.txt <==
Title: Orbital cancellation and reentrant localization in a quasiperiodic trimer ladder
Authors: Xin Wang, Pei-Jie Chang, Quanfeng Lu, Muxi Zheng, Dong Ruan, Gui-Lu Long
Description: Full-precision CSV records of same-energy Gaussian/QR comparisons, late-time dynamical averages, sampling sensitivities, and matched-endpoint participation fractions, with numerical definitions, source summaries, and SHA-256 checksums.

Numerical protocols and convergence: detailed records

These four datasets supplement the numerical-protocol appendix.
CSV values retain the full precision of the saved numerical summaries. They
are numerical estimates, not exact values or certified error bounds.

method_residuals.csv: 21 same-energy Gaussian/QR comparisons, seven controls
times three bands. Delta3 = Gaussian - QR; rescaled_Delta3 = 1000 Delta3.
QR is a finite-length numerical reference. This is NOT the 150-energy
molecular-separation scan. The latter retains its own convergence discussion.

late_dynamics.csv: nine parameters, L=1597, 32 centered phases and the equal
incoherent mixture of three local orbital launches. Late interval:
50000 <= Jt <= 100000. RMS_cells = sqrt(time_mean(ensemble_mean(M2))),
retention_P100 = time_mean(ensemble_mean(P(100,t))). Distances are in cells;
energies are in J and time is Jt. Retention is dimensionless.

dynamics_sensitivity.csv: absolute differences for independent 128/256-point
time meshes, nested 16/32-phase ensembles on the 256-point mesh, and the
256-point average versus the fixed-chain diagonal ensemble. Relative phase
RMS uses the 32-phase value in the denominator. These comparisons apply to
the nine late averages, not to every time/window or to band-filtered launches.
The separate 32/64-phase localized-control check is in controls64_summary.json.

matched_endpoint_fractions.csv: 16 adjacent fail/pass controls for two
windows and eta=0,1. Each f pools all states in its band over four fixed
left-cell phases. joint_fraction is the minimum over both lower bands and
L=987,1597. Pass means joint_fraction >= 0.9 using unrounded fractions.
NPR > 0.1 defines the counted states. Endpoint brackets have grid resolution
0.005; they are not statistical confidence intervals or infinite-size
transition boundaries. Validation preserves all 32 independent boundary
recalculations and the distance of individual NPRs from the threshold.

sources/ contains unchanged full-precision summaries plus the derived nested
phase RMS comparison. MANIFEST.json identifies every member and source hash.
The original_repository_path fields identify provenance in the research
repository; those paths are not required to read these ancillary files.
The CSV files and sources/ summaries are unchanged from the checked
numerical records. No numerical software is needed to read them.

To verify file sizes and SHA-256 checksums, run from the anc directory:
python3 - <<'PY'
import hashlib, json
from pathlib import Path
for row in json.loads(Path('MANIFEST.json').read_text())['files']:
    data = Path(row['path']).read_bytes()
    assert len(data) == row['bytes'], row['path']
    assert hashlib.sha256(data).hexdigest() == row['sha256'], row['path']
print('All ancillary checksums OK')
PY


==> anc/dynamics_sensitivity.csv <==
lambda_value,cells,delta_time_P100,delta_time_RMS_cells,delta_phase_P100,delta_phase_RMS_cells,relative_phase_RMS,delta_diagonal_ensemble_P100,delta_diagonal_ensemble_RMS_cells
1.0,1597,0.0005378643693613183,0.06208873297231321,6.890517244743932e-05,0.013724836703886467,2.998177209726196e-05,0.0003862543495187637,0.2964710275393827
2.2,1597,2.111482398059472e-05,0.0066903474352670855,0.0052893103920569895,0.14312926327994546,0.00048142085763898374,0.0009744642593301212,10.620421652418713
3.1,1597,9.73032765472226e-12,0.010345381162446543,4.4847259239588766e-10,0.18148431760778339,0.06559146446086739,1.4789613977939098e-11,0.002842442348142793
4.1,1597,7.573752605183337e-05,0.0023812792972535135,0.0006312820038826272,0.7253341262436948,0.0022135456630694335,0.0016158632716239962,2.4715607345945614
4.7,1597,0.0004187262129721203,0.30738064978390867,3.323432463725462e-05,0.025675137254097535,6.838994333474315e-05,0.00022078935070779515,0.5593803135420785
8.0,1597,0.0,0.0036513022134273543,2.220446049250313e-16,0.09419399148519464,0.17287302054517834,0.0,2.4379541932240123e-05
12.0,1597,0.00025494533125669516,0.0712394006568502,1.9633997049461893e-05,0.02387670069907699,6.383580076635283e-05,0.00023984480060690316,0.22069236530330727
12.55,1597,3.1048318474113934e-05,0.04799218472936673,0.0005010690409004148,0.435163885384668,0.0017410727981357734,0.000516354897134641,0.16180678247189917
14.0,1597,0.0,0.0023245334059891487,2.220446049250313e-16,0.05737526468018228,0.1401543014374326,2.220446049250313e-16,0.0002081073696100777


==> anc/late_dynamics.csv <==
lambda_value,cells,RMS_cells,retention_P100
1.0,1597,457.7726980033935,0.0670925822806881
2.2,1597,297.3059039898885,0.4398748642712861
3.1,1597,2.7668892454148355,0.9999999944001772
4.1,1597,327.67976660481605,0.5004880929226636
4.7,1597,375.42270108965226,0.3770676097967477
8.0,1597,0.5448738686241567,0.9999999999999998
12.0,1597,374.0330725460586,0.37783074838167663
12.55,1597,249.9400862793405,0.7051495661451159
14.0,1597,0.4093721283737812,0.9999999999999998


==> anc/matched_endpoint_fractions.csv <==
window,eta,sample,lambda_value,f_1_987,f_2_987,f_1_1597,f_2_1597,joint_fraction,passed,limiting_band,limiting_cells
1,0,Left fail,4.125,0.8850050658561297,0.9802431610942249,0.8944896681277396,0.985284909204759,0.8850050658561297,False,1,987
1,0,Left pass,4.13,0.9133738601823708,0.9812563323201621,0.9239198497182217,0.9865372573575454,0.9133738601823708,True,1,987
1,0,Right pass,5.115,0.986322188449848,0.9138804457953394,0.9899812147777082,0.926111458985598,0.9138804457953394,True,2,987
1,0,Right fail,5.12,0.9858156028368794,0.8368794326241135,0.989355040701315,0.8528490920475892,0.8368794326241135,False,2,987
1,1,Left fail,4.175,0.8852583586626139,0.9835359675785208,0.8937069505322479,0.9885723231058234,0.8852583586626139,False,1,987
1,1,Left pass,4.18,0.9103343465045592,0.9842958459979737,0.9209455228553538,0.9887288666249218,0.9103343465045592,True,1,987
1,1,Right pass,5.07,0.9898682877406282,0.9174265450861195,0.9932686286787727,0.926111458985598,0.9174265450861195,True,2,987
1,1,Right fail,5.075,0.9898682877406282,0.8682877406281662,0.9932686286787727,0.8747651847213526,0.8682877406281662,False,2,987
2,0,Left fail,11.58,0.9746707193515705,0.8196555217831814,0.9818409517845961,0.8318722604884158,0.8196555217831814,False,2,987
2,0,Left pass,11.585,0.9761904761904762,0.9072948328267477,0.9840325610519725,0.9135879774577332,0.9072948328267477,True,2,987
2,0,Right pass,12.5,0.9128672745694022,0.9736575481256332,0.9251721978710081,0.9799624295554165,0.9128672745694022,True,1,987
2,0,Right fail,12.505,0.831306990881459,0.9721377912867275,0.8443957420162805,0.9777708202880401,0.831306990881459,False,1,987
2,1,Left fail,11.715,0.986322188449848,0.8662613981762918,0.9901377582968065,0.8692861615529117,0.8662613981762918,False,2,987
2,1,Left pass,11.72,0.9868287740628167,0.9080547112462006,0.9904508453350032,0.9115529117094552,0.9080547112462006,True,2,987
2,1,Right pass,12.365,0.9133738601823708,0.9865754812563323,0.9157795867251096,0.9899812147777082,0.9133738601823708,True,1,987
2,1,Right fail,12.37,0.8695542046605876,0.9858156028368794,0.8711646837820914,0.9899812147777082,0.8695542046605876,False,1,987


==> anc/method_residuals.csv <==
lambda_value,band,energy,gamma3_QR,gamma3_Gaussian,Delta3,rescaled_Delta3
1.0,1,90.86812887221971,3.874843591287405e-07,0.0007407596141071338,0.000740372129748005,0.7403721297480049
1.0,2,489.0023294397808,3.9282856741620625e-06,0.0007356049693623135,0.0007316766836881513,0.7316766836881513
1.0,3,1620.129655261084,-1.365306645856377e-06,0.0007331009145143952,0.0007344662211602516,0.7344662211602516
3.1,1,290.91125297089997,0.23555235966950183,0.23603584935386657,0.00048348968436473516,0.48348968436473516
3.1,2,494.40234515079516,0.16878172534748653,0.16935063629156488,0.0005689109440783491,0.5689109440783491
3.1,3,1414.6874896353688,0.38408326995311637,0.3843948339030927,0.0003115639499763345,0.3115639499763345
4.7,1,411.1593938783673,-3.4552676647618775e-07,0.0008093835376357106,0.0008097290644021867,0.8097290644021867
4.7,2,529.0464303215123,3.374500981038868e-07,0.0008097286762716038,0.0008093912261735,0.8093912261735
4.7,3,1259.7941725591627,0.7755032847652749,0.7754887518443656,-1.4532920909249292e-05,-0.014532920909249292
8.0,1,440.95272708000465,1.115218170033256,1.1149928814106467,-0.00022528862260928761,-0.22528862260928761
8.0,2,806.5804637852731,1.3630129611987638,1.3626802502143516,-0.00033271098441223224,-0.33271098441223224
8.0,3,952.4706700954463,1.1449915150909176,1.1447508973238207,-0.00024061776709682903,-0.24061776709682903
12.0,1,347.635705671045,-2.4441767614517875e-07,0.0010211965023145808,0.001021440919990726,1.021440919990726
12.0,2,647.0090275463428,-7.210605029560195e-07,0.0010500133270863188,0.0010507343875892747,1.0507343875892747
12.0,3,1205.3520998236902,1.775892040519708,1.7754492479444703,-0.000442792575237716,-0.442792575237716
12.55,1,318.3051472782541,0.0651831411339205,0.06710529249116348,0.0019221513572429821,1.9221513572429823
12.55,2,621.7869634124401,1.793694543834123e-06,0.003072643004653486,0.0030708493101096516,3.0708493101096517
12.55,3,1259.9227617637555,1.8231529713371977,1.8227005766506643,-0.0004523946865333528,-0.4523946865333528
14.0,1,219.03120575496115,1.3456932031508382,1.3454065378010238,-0.0002866653498143634,-0.2866653498143634
14.0,2,576.8953148844308,1.3288125280977092,1.3285334120034875,-0.0002791160942217097,-0.2791160942217097
14.0,3,1404.0814374384836,1.9366935643662742,1.936219718222814,-0.00047384614346013265,-0.47384614346013265


==> anc/sources/controls64_summary.json <==
[
  {
    "u": 3.1,
    "RMS32": 2.7668892454148355,
    "RMS64": 3.4627000905552108,
    "relative_change": 0.20094458859958866
  },
  {
    "u": 8.0,
    "RMS32": 0.5448738686241567,
    "RMS64": 0.5274598721002364,
    "relative_change": 0.0330148271840687
  },
  {
    "u": 14.0,
    "RMS32": 0.4093721283737812,
    "RMS64": 0.40962085746648785,
    "relative_change": 0.000607217841017844
  }
]


==> anc/sources/dynamics_summary.json <==
{
  "status": "COMPLETE",
  "rows": [
    {
      "L": 1597,
      "u": 1.0,
      "RMS": 457.7726980033935,
      "P100": 0.0670925822806881,
      "max_norm_error": 1.0302869668521453e-13,
      "max_energy_error": 1.1596057447604835e-10,
      "complement_error": 1.0291767438275201e-13,
      "late_sampling_P_difference": 0.0005378643693613183,
      "late_sampling_RMS_difference": 0.06208873297231321,
      "phase_P_difference": 6.890517244743932e-05,
      "diagonal_P_difference": 0.0003862543495187637,
      "diagonal_RMS_difference": 0.2964710275393827,
      "max_residual_times_t": 2.6912340332657603e-06,
      "min_eigenvalue_gap": 1.0541840083533316e-05,
      "max_endpoint_probability": 0.07607530094360154
    },
    {
      "L": 1597,
      "u": 2.2,
      "RMS": 297.3059039898885,
      "P100": 0.4398748642712861,
      "max_norm_error": 2.202571458553848e-12,
      "max_energy_error": 1.9247181626269594e-09,
      "complement_error": 2.2024604362513855e-12,
      "late_sampling_P_difference": 2.111482398059472e-05,
      "late_sampling_RMS_difference": 0.0066903474352670855,
      "phase_P_difference": 0.0052893103920569895,
      "diagonal_P_difference": 0.0009744642593301212,
      "diagonal_RMS_difference": 10.620421652418713,
      "max_residual_times_t": 4.273512150347168e-06,
      "min_eigenvalue_gap": 1.0733401722973213e-08,
      "max_endpoint_probability": 0.020740863771202322
    },
    {
      "L": 1597,
      "u": 3.1,
      "RMS": 2.7668892454148355,
      "P100": 0.9999999944001772,
      "max_norm_error": 4.310996004619483e-13,
      "max_energy_error": 6.125446816440672e-10,
      "complement_error": 4.3076653355456074e-13,
      "late_sampling_P_difference": 9.73032765472226e-12,
      "late_sampling_RMS_difference": 0.010345381162446543,
      "phase_P_difference": 4.4847259239588766e-10,
      "diagonal_P_difference": 1.4789613977939098e-11,
      "diagonal_RMS_difference": 0.002842442348142793,
      "max_residual_times_t": 5.213205630639868e-06,
      "min_eigenvalue_gap": 1.5860371149756247e-07,
      "max_endpoint_probability": 1.001054568810503e-38
    },
    {
      "L": 1597,
      "u": 4.1,
      "RMS": 327.67976660481605,
      "P100": 0.5004880929226636,
      "max_norm_error": 1.3886669592011458e-12,
      "max_energy_error": 5.117613000038546e-10,
      "complement_error": 1.3886669592011458e-12,
      "late_sampling_P_difference": 7.573752605183337e-05,
      "late_sampling_RMS_difference": 0.0023812792972535135,
      "phase_P_difference": 0.0006312820038826272,
      "diagonal_P_difference": 0.0016158632716239962,
      "diagonal_RMS_difference": 2.4715607345945614,
      "max_residual_times_t": 4.922070419171423e-06,
      "min_eigenvalue_gap": 1.347046918453998e-08,
      "max_endpoint_probability": 0.026064576183014256
    },
    {
      "L": 1597,
      "u": 4.7,
      "RMS": 375.42270108965226,
      "P100": 0.3770676097967477,
      "max_norm_error": 1.1723955140041653e-13,
      "max_energy_error": 1.5165824152063578e-10,
      "complement_error": 1.1612932837579137e-13,
      "late_sampling_P_difference": 0.0004187262129721203,
      "late_sampling_RMS_difference": 0.30738064978390867,
      "phase_P_difference": 3.323432463725462e-05,
      "diagonal_P_difference": 0.00022078935070779515,
      "diagonal_RMS_difference": 0.5593803135420785,
      "max_residual_times_t": 5.093817654162151e-06,
      "min_eigenvalue_gap": 4.6161881073203404e-07,
      "max_endpoint_probability": 0.031086418924234124
    },
    {
      "L": 1597,
      "u": 8.0,
      "RMS": 0.5448738686241567,
      "P100": 0.9999999999999998,
      "max_norm_error": 6.106226635438361e-14,
      "max_energy_error": 4.9112713895738125e-11,
      "complement_error": 6.106226635438361e-14,
      "late_sampling_P_difference": 0.0,
      "late_sampling_RMS_difference": 0.0036513022134273543,
      "phase_P_difference": 2.220446049250313e-16,
      "diagonal_P_difference": 0.0,
      "diagonal_RMS_difference": 2.4379541932240123e-05,
      "max_residual_times_t": 8.848225004420815e-06,
      "min_eigenvalue_gap": 6.658227675870876e-07,
      "max_endpoint_probability": 2.4454412414971307e-42
    },
    {
      "L": 1597,
      "u": 12.0,
      "RMS": 374.0330725460586,
      "P100": 0.37783074838167663,
      "max_norm_error": 1.6475709685437323e-13,
      "max_energy_error": 8.878942026058212e-11,
      "complement_error": 1.6475709685437323e-13,
      "late_sampling_P_difference": 0.00025494533125669516,
      "late_sampling_RMS_difference": 0.0712394006568502,
      "phase_P_difference": 1.9633997049461893e-05,
      "diagonal_P_difference": 0.00023984480060690316,
      "diagonal_RMS_difference": 0.22069236530330727,
      "max_residual_times_t": 7.967260465391512e-06,
      "min_eigenvalue_gap": 1.3540993677452207e-06,
      "max_endpoint_probability": 0.03342750217087895
    },
    {
      "L": 1597,
      "u": 12.55,
      "RMS": 249.9400862793405,
      "P100": 0.7051495661451159,
      "max_norm_error": 2.0168311465340594e-12,
      "max_energy_error": 1.2457235243346076e-09,
      "complement_error": 2.015498878904509e-12,
      "late_sampling_P_difference": 3.1048318474113934e-05,
      "late_sampling_RMS_difference": 0.04799218472936673,
      "phase_P_difference": 0.0005010690409004148,
      "diagonal_P_difference": 0.000516354897134641,
      "diagonal_RMS_difference": 0.16180678247189917,
      "max_residual_times_t": 7.93342788775884e-06,
      "min_eigenvalue_gap": 2.6362954486103263e-08,
      "max_endpoint_probability": 0.035310609206330563
    },
    {
      "L": 1597,
      "u": 14.0,
      "RMS": 0.4093721283737812,
      "P100": 0.9999999999999998,
      "max_norm_error": 4.574118861455645e-14,
      "max_energy_error": 2.609112925711088e-11,
      "complement_error": 4.574118861455645e-14,
      "late_sampling_P_difference": 0.0,
      "late_sampling_RMS_difference": 0.0023245334059891487,
      "phase_P_difference": 2.220446049250313e-16,
      "diagonal_P_difference": 2.220446049250313e-16,
      "diagonal_RMS_difference": 0.0002081073696100777,
      "max_residual_times_t": 1.438298593735413e-05,
      "min_eigenvalue_gap": 7.599006721648038e-07,
      "max_endpoint_probability": 4.732094471859902e-44
    },
    {
      "L": 987,
      "u": 1.0,
      "RMS": 282.2371949957525,
      "P100": 0.10978350293697464,
      "max_norm_error": 9.681144774731365e-14,
      "max_energy_error": 1.5711520973127335e-10,
      "complement_error": 9.681144774731365e-14,
      "late_sampling_P_difference": 0.000506783944395045,
      "late_sampling_RMS_difference": 0.038428298409201034,
      "phase_P_difference": 1.1911354890065118e-05,
      "diagonal_P_difference": 0.0006955380255430493,
      "diagonal_RMS_difference": 0.1801680514163877,
      "max_residual_times_t": 1.5188403516731734e-06,
      "min_eigenvalue_gap": 2.757234733508085e-05,
      "max_endpoint_probability": 0.09613274010914315
    },
    {
      "L": 987,
      "u": 2.2,
      "RMS": 193.47909229833022,
      "P100": 0.462054336212725,
      "max_norm_error": 2.0885515539248445e-12,
      "max_energy_error": 2.5274857762269676e-09,
      "complement_error": 2.0876633755051444e-12,
      "late_sampling_P_difference": 6.00545298480859e-05,
      "late_sampling_RMS_difference": 0.004874151799327819,
      "phase_P_difference": 0.004410409657412184,
      "diagonal_P_difference": 0.014221548424019292,
      "diagonal_RMS_difference": 3.2430270922131115,
      "max_residual_times_t": 3.0327716273164757e-06,
      "min_eigenvalue_gap": 3.201307663402986e-08,
      "max_endpoint_probability": 0.03256171121122196
    },
    {
      "L": 987,
      "u": 3.1,
      "RMS": 2.7668892442906823,
      "P100": 0.9999999944001791,
      "max_norm_error": 3.9035441545820504e-13,
      "max_energy_error": 5.557012627832592e-10,
      "complement_error": 3.902433931557425e-13,
      "late_sampling_P_difference": 9.730438677024722e-12,
      "late_sampling_RMS_difference": 0.01034538102859539,
      "phase_P_difference": 4.4847225932898027e-10,
      "diagonal_P_difference": 1.4789836022544023e-11,
      "diagonal_RMS_difference": 0.002842443472355516,
      "max_residual_times_t": 3.485469299140718e-06,
      "min_eigenvalue_gap": 3.943500814784784e-08,
      "max_endpoint_probability": 7.791892644108005e-38
    },
    {
      "L": 987,
      "u": 4.1,
      "RMS": 199.13281325796675,
      "P100": 0.5284564272871823,
      "max_norm_error": 1.6004975122996257e-12,
      "max_energy_error": 6.049276635167189e-10,
      "complement_error": 1.6002754676947006e-12,
      "late_sampling_P_difference": 2.19514137447252e-05,
      "late_sampling_RMS_difference": 0.02295599136928672,
      "phase_P_difference": 0.0005079638357213812,
      "diagonal_P_difference": 0.0005707450967643579,
      "diagonal_RMS_difference": 0.004045688459939356,
      "max_residual_times_t": 4.141915607179157e-06,
      "min_eigenvalue_gap": 2.3815232452761848e-08,
      "max_endpoint_probability": 0.049589811094687734
    },
    {
      "L": 987,
      "u": 4.7,
      "RMS": 231.02823262545112,
      "P100": 0.4047003536549427,
      "max_norm_error": 7.904787935331115e-14,
      "max_energy_error": 1.0368239600211382e-10,
      "complement_error": 7.893685705084863e-14,
      "late_sampling_P_difference": 0.000629400671440572,
      "late_sampling_RMS_difference": 0.39417176707888757,
      "phase_P_difference": 2.7955918631750176e-05,
      "diagonal_P_difference": 0.00018374619647448798,
      "diagonal_RMS_difference": 0.0665227430297648,
      "max_residual_times_t": 3.692136048000881e-06,
      "min_eigenvalue_gap": 1.0924616162810707e-06,
      "max_endpoint_probability": 0.08132088932433398
    },
    {
      "L": 987,
      "u": 8.0,
      "RMS": 0.5448738672290352,
      "P100": 0.9999999999999999,
      "max_norm_error": 6.794564910705958e-14,
      "max_energy_error": 6.548361852765083e-11,
      "complement_error": 6.794564910705958e-14,
      "late_sampling_P_difference": 1.1102230246251565e-16,
      "late_sampling_RMS_difference": 0.0036513041321090123,
      "phase_P_difference": 1.1102230246251565e-16,
      "diagonal_P_difference": 2.220446049250313e-16,
      "diagonal_RMS_difference": 2.4378146806447454e-05,
      "max_residual_times_t": 5.336676760071586e-06,
      "min_eigenvalue_gap": 1.7431440824111633e-06,
      "max_endpoint_probability": 1.7545168739413753e-50
    },
    {
      "L": 987,
      "u": 12.0,
      "RMS": 230.50342846804557,
      "P100": 0.40611211726235763,
      "max_norm_error": 1.5409895581797173e-13,
      "max_energy_error": 9.157474778476171e-11,
      "complement_error": 1.5420997812043424e-13,
      "late_sampling_P_difference": 0.0005182527522478719,
      "late_sampling_RMS_difference": 0.05372543905750149,
      "phase_P_difference": 9.993217495674056e-06,
      "diagonal_P_difference": 0.0005735988601525133,
      "diagonal_RMS_difference": 0.10954580464016317,
      "max_residual_times_t": 5.232578562659146e-06,
      "min_eigenvalue_gap": 3.5450350424071075e-06,
      "max_endpoint_probability": 0.06627959691093907
    },
    {
      "L": 987,
      "u": 12.55,
      "RMS": 154.0754203266224,
      "P100": 0.7188372976678585,
      "max_norm_error": 3.042677221287704e-12,
      "max_energy_error": 1.8825971892511006e-09,
      "complement_error": 3.0425661989852415e-12,
      "late_sampling_P_difference": 7.877819378843132e-05,
      "late_sampling_RMS_difference": 0.0451456102672978,
      "phase_P_difference": 0.00046782112264787123,
      "diagonal_P_difference": 7.021550262131804e-05,
      "diagonal_RMS_difference": 0.058414366391218664,
      "max_residual_times_t": 4.07022186698876e-06,
      "min_eigenvalue_gap": 2.4302158863065415e-07,
      "max_endpoint_probability": 0.042436890513628554
    },
    {
      "L": 987,
      "u": 14.0,
      "RMS": 0.4093721281328383,
      "P100": 1.0000000000000009,
      "max_norm_error": 6.461498003318411e-14,
      "max_energy_error": 2.205524651799351e-11,
      "complement_error": 6.461498003318411e-14,
      "late_sampling_P_difference": 0.0,
      "late_sampling_RMS_difference": 0.002324532194111717,
      "phase_P_difference": 8.881784197001252e-16,
      "diagonal_P_difference": 0.0,
      "diagonal_RMS_difference": 0.00020810761054984583,
      "max_residual_times_t": 1.4431468274789111e-05,
      "min_eigenvalue_gap": 1.9894645220119855e-06,
      "max_endpoint_probability": 1.0553257012136866e-47
    }
  ],
  "early_window_end": 230.0,
  "early_window_next_sample": 237.13737056616552,
  "average_method": "independent stratified 128 and 256 point meshes; seed 20260928",
  "late_window": [
    50000.0,
    100000.0
  ]
}


==> anc/sources/endpoint_summary.json <==
{
  "grid_points": 170,
  "edge_resolution": 0.005,
  "shift_convention": "endpoint_eta1_minus_endpoint_eta0",
  "brackets": "propagated grid-resolution intervals, not confidence or thermodynamic-boundary enclosures",
  "windows": [
    {
      "window": 1,
      "eta0": {
        "first": 4.13,
        "last": 5.115,
        "count": 54,
        "left_fail": 4.125,
        "right_fail": 5.12
      },
      "eta1": {
        "first": 4.18,
        "last": 5.07,
        "count": 43,
        "left_fail": 4.175,
        "right_fail": 5.075
      },
      "left_shift_bracket": [
        "0.045",
        "0.055"
      ],
      "right_shift_bracket": [
        "-0.05",
        "-0.040"
      ],
      "width_change_bracket": [
        "-0.105",
        "-0.085"
      ],
      "sampled_width_eta0": "0.985",
      "sampled_width_eta1": "0.89"
    },
    {
      "window": 2,
      "eta0": {
        "first": 11.585,
        "last": 12.5,
        "count": 48,
        "left_fail": 11.58,
        "right_fail": 12.505
      },
      "eta1": {
        "first": 11.72,
        "last": 12.365,
        "count": 30,
        "left_fail": 11.715,
        "right_fail": 12.37
      },
      "left_shift_bracket": [
        "0.130",
        "0.14"
      ],
      "right_shift_bracket": [
        "-0.140",
        "-0.13"
      ],
      "width_change_bracket": [
        "-0.280",
        "-0.260"
      ],
      "sampled_width_eta0": "0.915",
      "sampled_width_eta1": "0.645"
    }
  ],
  "boundary_samples": [
    {
      "window": 1,
      "eta": 0,
      "side": "Left fail",
      "lam": 4.125,
      "fractions": [
        [
          0.8850050658561297,
          0.9802431610942249
        ],
        [
          0.8944896681277396,
          0.985284909204759
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": false
    },
    {
      "window": 1,
      "eta": 0,
      "side": "Left pass",
      "lam": 4.13,
      "fractions": [
        [
          0.9133738601823708,
          0.9812563323201621
        ],
        [
          0.9239198497182217,
          0.9865372573575454
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 1,
      "eta": 0,
      "side": "Right pass",
      "lam": 5.115,
      "fractions": [
        [
          0.986322188449848,
          0.9138804457953394
        ],
        [
          0.9899812147777082,
          0.926111458985598
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 1,
      "eta": 0,
      "side": "Right fail",
      "lam": 5.12,
      "fractions": [
        [
          0.9858156028368794,
          0.8368794326241135
        ],
        [
          0.989355040701315,
          0.8528490920475892
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": false
    },
    {
      "window": 1,
      "eta": 1,
      "side": "Left fail",
      "lam": 4.175,
      "fractions": [
        [
          0.8852583586626139,
          0.9835359675785208
        ],
        [
          0.8937069505322479,
          0.9885723231058234
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": false
    },
    {
      "window": 1,
      "eta": 1,
      "side": "Left pass",
      "lam": 4.18,
      "fractions": [
        [
          0.9103343465045592,
          0.9842958459979737
        ],
        [
          0.9209455228553538,
          0.9887288666249218
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 1,
      "eta": 1,
      "side": "Right pass",
      "lam": 5.07,
      "fractions": [
        [
          0.9898682877406282,
          0.9174265450861195
        ],
        [
          0.9932686286787727,
          0.926111458985598
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 1,
      "eta": 1,
      "side": "Right fail",
      "lam": 5.075,
      "fractions": [
        [
          0.9898682877406282,
          0.8682877406281662
        ],
        [
          0.9932686286787727,
          0.8747651847213526
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": false
    },
    {
      "window": 2,
      "eta": 0,
      "side": "Left fail",
      "lam": 11.58,
      "fractions": [
        [
          0.9746707193515705,
          0.8196555217831814
        ],
        [
          0.9818409517845961,
          0.8318722604884158
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": false
    },
    {
      "window": 2,
      "eta": 0,
      "side": "Left pass",
      "lam": 11.585,
      "fractions": [
        [
          0.9761904761904762,
          0.9072948328267477
        ],
        [
          0.9840325610519725,
          0.9135879774577332
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 2,
      "eta": 0,
      "side": "Right pass",
      "lam": 12.5,
      "fractions": [
        [
          0.9128672745694022,
          0.9736575481256332
        ],
        [
          0.9251721978710081,
          0.9799624295554165
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 2,
      "eta": 0,
      "side": "Right fail",
      "lam": 12.505,
      "fractions": [
        [
          0.831306990881459,
          0.9721377912867275
        ],
        [
          0.8443957420162805,
          0.9777708202880401
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": false
    },
    {
      "window": 2,
      "eta": 1,
      "side": "Left fail",
      "lam": 11.715,
      "fractions": [
        [
          0.986322188449848,
          0.8662613981762918
        ],
        [
          0.9901377582968065,
          0.8692861615529117
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": false
    },
    {
      "window": 2,
      "eta": 1,
      "side": "Left pass",
      "lam": 11.72,
      "fractions": [
        [
          0.9868287740628167,
          0.9080547112462006
        ],
        [
          0.9904508453350032,
          0.9115529117094552
        ]
      ],
      "limiting_band": 2,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 2,
      "eta": 1,
      "side": "Right pass",
      "lam": 12.365,
      "fractions": [
        [
          0.9133738601823708,
          0.9865754812563323
        ],
        [
          0.9157795867251096,
          0.9899812147777082
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": true
    },
    {
      "window": 2,
      "eta": 1,
      "side": "Right fail",
      "lam": 12.37,
      "fractions": [
        [
          0.8695542046605876,
          0.9858156028368794
        ],
        [
          0.8711646837820914,
          0.9899812147777082
        ]
      ],
      "limiting_band": 1,
      "limiting_length": 987,
      "passed": false
    }
  ]
}


==> anc/sources/methods_summary.json <==
[
  {
    "energy_id": "eta_u12.55_O100_e0.25",
    "energy": 621.6781943389584,
    "gamma_qr": 3.320114496402732e-06,
    "gamma_gauss": 0.0012270416644710735,
    "signed_residual": 0.0012237215499746707,
    "qr_length_change": 1.8182845001251354e-05,
    "qr_phase_range": 1.8733828366394842e-06,
    "qr_burn_change": 3.449203554539484e-05,
    "lower_margin": 2.499995743194085,
    "upper_margin": 3.214547108721268,
    "min_node": 2.5888385760867014e-09,
    "node_change": 0.0014287761741318405,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O100_e0.5",
    "energy": 621.6998317559284,
    "gamma_qr": 4.044237301129348e-06,
    "gamma_gauss": 0.0015958388215953079,
    "signed_residual": 0.0015917945842941785,
    "qr_length_change": 2.4564949013663177e-05,
    "qr_phase_range": 1.9523629311643172e-06,
    "qr_burn_change": 3.979577264749218e-05,
    "lower_margin": 2.4999940965964074,
    "upper_margin": 3.2145058000499898,
    "min_node": 3.833461198314815e-09,
    "node_change": 0.001231797103015353,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O100_e0.75",
    "energy": 621.7359857388583,
    "gamma_qr": 3.850378960530679e-06,
    "gamma_gauss": 0.0018465878822215842,
    "signed_residual": 0.0018427375032610536,
    "qr_length_change": 1.665043389639242e-05,
    "qr_phase_range": 2.9499535573799545e-06,
    "qr_burn_change": 1.4813835168753816e-05,
    "lower_margin": 2.499980974163922,
    "upper_margin": 3.214437204444228,
    "min_node": 3.933167350338091e-09,
    "node_change": 0.0029508839332823555,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O100_e0",
    "energy": 621.6709862750779,
    "gamma_qr": 3.6490090608904793e-06,
    "gamma_gauss": 0.0008450786770737295,
    "signed_residual": 0.000841429668012839,
    "qr_length_change": 2.0444489719528817e-05,
    "qr_phase_range": 1.99142174364219e-06,
    "qr_burn_change": 3.620069349912331e-05,
    "lower_margin": 2.4999953552800673,
    "upper_margin": 3.2145608878445735,
    "min_node": 1.3966321253685754e-09,
    "node_change": 0.000897562731733359,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O100_e1",
    "energy": 621.7869634124401,
    "gamma_qr": 1.793694543834123e-06,
    "gamma_gauss": 0.003072643278521525,
    "signed_residual": 0.003070849583977691,
    "qr_length_change": 1.0300648651728333e-05,
    "qr_phase_range": 2.9369752993901716e-06,
    "qr_burn_change": 1.7885345971014453e-05,
    "lower_margin": 2.4999893741444543,
    "upper_margin": 3.2143422604252407,
    "min_node": 6.534384677074663e-09,
    "node_change": 0.0022020866045942,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O25_e0.25",
    "energy": 155.44656996823304,
    "gamma_qr": 1.656357328152287e-06,
    "gamma_gauss": 0.0016583750333865055,
    "signed_residual": 0.0016567186760583531,
    "qr_length_change": 1.0937349094891702e-05,
    "qr_phase_range": 1.3288118407958523e-06,
    "qr_burn_change": 2.968658667801307e-05,
    "lower_margin": 2.4999976792367513,
    "upper_margin": 1.8276973849056137,
    "min_node": 4.295584685762214e-09,
    "node_change": 0.001956676133126223,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O25_e0.5",
    "energy": 155.53404112338245,
    "gamma_qr": 5.005226294965138e-06,
    "gamma_gauss": 0.002951941745330089,
    "signed_residual": 0.0029469365190351237,
    "qr_length_change": 1.5151382972568491e-05,
    "qr_phase_range": 1.3230302825823667e-06,
    "qr_burn_change": 1.0250094116293277e-05,
    "lower_margin": 2.499980504905874,
    "upper_margin": 1.8270426490250111,
    "min_node": 7.045754407951522e-09,
    "node_change": 0.0021942109530286302,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O25_e0.75",
    "energy": 155.68579532452074,
    "gamma_qr": 0.00894164399459296,
    "gamma_gauss": 0.014895492762322604,
    "signed_residual": 0.005953848767729645,
    "qr_length_change": 1.9236240475641736e-05,
    "qr_phase_range": 1.150870493540207e-06,
    "qr_burn_change": 2.338554016061839e-05,
    "lower_margin": 2.4910385443296845,
    "upper_margin": 1.8260180460485929,
    "min_node": 1.5293074583619416e-08,
    "node_change": 0.004040014698224681,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O25_e0",
    "energy": 155.41768540180388,
    "gamma_qr": 3.6508093360315052e-06,
    "gamma_gauss": 0.0008450786860088044,
    "signed_residual": 0.000841427876672773,
    "qr_length_change": 2.0490811082107935e-05,
    "qr_phase_range": 1.9923764369887367e-06,
    "qr_burn_change": 3.6244415701105944e-05,
    "lower_margin": 2.4999953530024457,
    "upper_margin": 1.8279179624860564,
    "min_node": 1.396631763565194e-09,
    "node_change": 0.000897562881238656,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12.55_O25_e1",
    "energy": 155.9259051036713,
    "gamma_qr": 0.06361181284112036,
    "gamma_gauss": 0.06780549300550831,
    "signed_residual": 0.004193680164387953,
    "qr_length_change": 2.3527158658165348e-05,
    "qr_phase_range": 2.1735084360582912e-05,
    "qr_burn_change": 1.9169437276644885e-05,
    "lower_margin": 2.4363537924580414,
    "upper_margin": 1.8249278855487354,
    "min_node": 1.110014714470294e-07,
    "node_change": 0.005279526177826455,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12_O100_e0",
    "energy": 646.7816477793848,
    "gamma_qr": -4.408281469890721e-07,
    "gamma_gauss": 0.0006770370400204229,
    "signed_residual": 0.000677477868167412,
    "qr_length_change": 2.564444487938441e-06,
    "qr_phase_range": 2.8121136991696087e-07,
    "qr_burn_change": 5.576445163228829e-06,
    "lower_margin": 2.500000300222462,
    "upper_margin": 3.2001275308244193,
    "min_node": 7.695208879847327e-07,
    "node_change": 0.0006800788265284297,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12_O100_e1",
    "energy": 647.0090275463428,
    "gamma_qr": -7.210605029560195e-07,
    "gamma_gauss": 0.0010500133270454626,
    "signed_residual": 0.0010507343875484185,
    "qr_length_change": 3.6115321478900308e-06,
    "qr_phase_range": 5.497515337665276e-07,
    "qr_burn_change": 1.2449334182930806e-06,
    "lower_margin": 2.4999968346525883,
    "upper_margin": 3.200311879378064,
    "min_node": 8.852126943250879e-07,
    "node_change": 0.0010500377927140647,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12_O25_e0",
    "energy": 161.69545056962846,
    "gamma_qr": -4.440047880007128e-07,
    "gamma_gauss": 0.0006770370396189662,
    "signed_residual": 0.0006774810444069669,
    "qr_length_change": 2.559845005468352e-06,
    "qr_phase_range": 2.8140993050537293e-07,
    "qr_burn_change": 5.576060582258032e-06,
    "lower_margin": 2.5000003032998226,
    "upper_margin": 1.8136649337947714,
    "min_node": 7.695208876031795e-07,
    "node_change": 0.0006800788268428448,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u12_O25_e1",
    "energy": 162.60876416493304,
    "gamma_qr": -8.097867105037429e-07,
    "gamma_gauss": 0.0025807622632783023,
    "signed_residual": 0.002581572049988806,
    "qr_length_change": 9.731643202673327e-06,
    "qr_phase_range": 8.736400958690817e-06,
    "qr_burn_change": 1.2759714067060257e-05,
    "lower_margin": 2.499996441586231,
    "upper_margin": 1.8166600263619683,
    "min_node": 5.583186301712027e-07,
    "node_change": 0.0025535917408330278,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u4.7_O100_e0",
    "energy": 528.9615542273126,
    "gamma_qr": 1.7643415486643914e-07,
    "gamma_gauss": 0.0006769827229700098,
    "signed_residual": 0.0006768062888151434,
    "qr_length_change": 8.059047201953421e-07,
    "qr_phase_range": 1.1700197586347418e-07,
    "qr_burn_change": 9.199119771066751e-07,
    "lower_margin": 2.499999765064857,
    "upper_margin": 2.268195198825861,
    "min_node": 8.997158468676922e-07,
    "node_change": 0.0006787142022819381,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u4.7_O100_e1",
    "energy": 529.0464303215123,
    "gamma_qr": 3.374500981038868e-07,
    "gamma_gauss": 0.0008097286762716038,
    "signed_residual": 0.0008093912261735,
    "qr_length_change": 7.699687114964476e-07,
    "qr_phase_range": 3.4404145079006736e-07,
    "qr_burn_change": 8.25171806981683e-08,
    "lower_margin": 2.499998720560465,
    "upper_margin": 2.2683826644212814,
    "min_node": 8.874108963207968e-07,
    "node_change": 0.0008103851923362271,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u4.7_O25_e0",
    "energy": 132.24041130482968,
    "gamma_qr": 1.875427744208443e-07,
    "gamma_gauss": 0.000676982723135211,
    "signed_residual": 0.0006767951803607902,
    "qr_length_change": 7.922696551330678e-07,
    "qr_phase_range": 1.0987375330057557e-07,
    "qr_burn_change": 8.660221579776843e-07,
    "lower_margin": 2.499999757520349,
    "upper_margin": 0.8808090087139213,
    "min_node": 8.997158469581749e-07,
    "node_change": 0.0006787142021842385,
    "phase_count": 512
  },
  {
    "energy_id": "eta_u4.7_O25_e1",
    "energy": 132.5793328408219,
    "gamma_qr": 1.1897968808474401e-08,
    "gamma_gauss": 0.0012105399429689356,
    "signed_residual": 0.001210528045000127,
    "qr_length_change": 2.846303459214053e-06,
    "qr_phase_range": 2.0728129775584287e-06,
    "qr_burn_change": 1.7206503228032076e-06,
    "lower_margin": 2.4999961053920834,
    "upper_margin": 0.8837757204309251,
    "min_node": 9.644610306153721e-07,
    "node_change": 0.0012088707711015445,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u12.55_b1",
    "energy": 318.3051472782541,
    "gamma_qr": 0.0651831411339205,
    "gamma_gauss": 0.06710529249116348,
    "signed_residual": 0.0019221513572429821,
    "qr_length_change": 2.4167829594259893e-05,
    "qr_phase_range": 2.107182279642572e-05,
    "qr_burn_change": 2.3124747048963723e-05,
    "lower_margin": 2.434782155125087,
    "upper_margin": 3.2143084883744972,
    "min_node": 4.1495045076271796e-08,
    "node_change": 0.002247008561999664,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u12.55_b2",
    "energy": 621.7869634124401,
    "gamma_qr": 1.793694543834123e-06,
    "gamma_gauss": 0.003072643004653486,
    "signed_residual": 0.0030708493101096516,
    "qr_length_change": 1.0300648651728333e-05,
    "qr_phase_range": 2.9369752993901716e-06,
    "qr_burn_change": 1.7885345971014453e-05,
    "lower_margin": 2.4999893741444543,
    "upper_margin": 3.2143422604252407,
    "min_node": 6.534384452575171e-09,
    "node_change": 0.0022020868700955987,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u12.55_b3",
    "energy": 1259.9227617637555,
    "gamma_qr": 1.8231529713371977,
    "gamma_gauss": 1.8227005766506643,
    "signed_residual": -0.0004523946865333528,
    "qr_length_change": 3.5277337649297635e-05,
    "qr_phase_range": 2.8306475805317532e-05,
    "qr_burn_change": 1.412097451636285e-05,
    "lower_margin": 0.6767975980872503,
    "upper_margin": 3.9586489135206806,
    "min_node": 1.492053200093344e-06,
    "node_change": 0.00028934445375305984,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u12_b1",
    "energy": 347.635705671045,
    "gamma_qr": -2.4441767614517875e-07,
    "gamma_gauss": 0.0010211965023145808,
    "signed_residual": 0.001021440919990726,
    "qr_length_change": 1.9644684498187215e-06,
    "qr_phase_range": 5.03858538508113e-07,
    "qr_burn_change": 4.230289660731515e-07,
    "lower_margin": 2.4999985318784956,
    "upper_margin": 3.2003321647672722,
    "min_node": 9.532769215488566e-07,
    "node_change": 0.0010221747100338519,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u12_b2",
    "energy": 647.0090275463428,
    "gamma_qr": -7.210605029560195e-07,
    "gamma_gauss": 0.0010500133270863188,
    "signed_residual": 0.0010507343875892747,
    "qr_length_change": 3.6115321478900308e-06,
    "qr_phase_range": 5.497515337665276e-07,
    "qr_burn_change": 1.2449334182930806e-06,
    "lower_margin": 2.4999968346525883,
    "upper_margin": 3.200311879378064,
    "min_node": 8.85212694324106e-07,
    "node_change": 0.001050037792660774,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u12_b3",
    "energy": 1205.3520998236902,
    "gamma_qr": 1.775892040519708,
    "gamma_gauss": 1.7754492479444703,
    "signed_residual": -0.000442792575237716,
    "qr_length_change": 3.506569035094387e-05,
    "qr_phase_range": 2.8525456986283615e-05,
    "qr_burn_change": 1.4148005916148065e-05,
    "lower_margin": 0.7240586310614479,
    "upper_margin": 3.8252831343050957,
    "min_node": 1.4645022371907093e-06,
    "node_change": 0.0002922120777135717,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u14_b1",
    "energy": 219.03120575496115,
    "gamma_qr": 1.3456932031508382,
    "gamma_gauss": 1.3454065378010238,
    "signed_residual": -0.0002866653498143634,
    "qr_length_change": 3.315460726693864e-05,
    "qr_phase_range": 3.06537822454267e-05,
    "qr_burn_change": 1.3787518627461637e-05,
    "lower_margin": 1.1542583153507722,
    "upper_margin": 3.3796157762713035,
    "min_node": 1.1115700994489333e-06,
    "node_change": 0.0003939545409821221,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u14_b2",
    "energy": 576.8953148844308,
    "gamma_qr": 1.3288125280977092,
    "gamma_gauss": 1.3285334120034875,
    "signed_residual": -0.0002791160942217097,
    "qr_length_change": 3.305800041375484e-05,
    "qr_phase_range": 3.0750306483584566e-05,
    "qr_burn_change": 1.381220535079386e-05,
    "lower_margin": 1.1711390387486351,
    "upper_margin": 3.3796171646201856,
    "min_node": 1.0948597781434324e-06,
    "node_change": 0.00039935356801024113,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u14_b3",
    "energy": 1404.0814374384836,
    "gamma_qr": 1.9366935643662742,
    "gamma_gauss": 1.936219718222814,
    "signed_residual": -0.00047384614346013265,
    "qr_length_change": 3.5757792418822376e-05,
    "qr_phase_range": 2.7809591615968188e-05,
    "qr_burn_change": 1.4066752850538933e-05,
    "lower_margin": 0.5632567730454989,
    "upper_margin": 4.217974117969231,
    "min_node": 1.546747150993726e-06,
    "node_change": 0.00028507947672906653,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u1_b1",
    "energy": 90.86812887221971,
    "gamma_qr": 3.874843591287405e-07,
    "gamma_gauss": 0.0007407596141071338,
    "signed_residual": 0.000740372129748005,
    "qr_length_change": 8.540950376611145e-07,
    "qr_phase_range": 2.4649815567046274e-06,
    "qr_burn_change": 5.477716029513221e-06,
    "lower_margin": 2.499997933094915,
    "upper_margin": 3.486781366174924,
    "min_node": 3.382828132388226e-07,
    "node_change": 0.000740613718082983,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u1_b2",
    "energy": 489.0023294397808,
    "gamma_qr": 3.9282856741620625e-06,
    "gamma_gauss": 0.0007356049693623135,
    "signed_residual": 0.0007316766836881513,
    "qr_length_change": 7.172863523596688e-06,
    "qr_phase_range": 2.1889167583989596e-06,
    "qr_burn_change": 8.340154068253769e-06,
    "lower_margin": 2.4999949772559464,
    "upper_margin": 3.4867812588295397,
    "min_node": 3.5700217190462353e-07,
    "node_change": 0.0007430848258280776,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u1_b3",
    "energy": 1620.129655261084,
    "gamma_qr": -1.365306645856377e-06,
    "gamma_gauss": 0.0007331009145143952,
    "signed_residual": 0.0007344662211602516,
    "qr_length_change": 4.282293905221096e-06,
    "qr_phase_range": 3.218854923443372e-06,
    "qr_burn_change": 1.438282554347316e-06,
    "lower_margin": 2.4999954735852787,
    "upper_margin": 4.530969019262388,
    "min_node": 3.250802892627097e-07,
    "node_change": 0.0007314711899795157,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u3.1_b1",
    "energy": 290.91125297089997,
    "gamma_qr": 0.23555235966950183,
    "gamma_gauss": 0.23603584935386657,
    "signed_residual": 0.00048348968436473516,
    "qr_length_change": 2.580278764605093e-05,
    "qr_phase_range": 3.214734947520892e-05,
    "qr_burn_change": 2.3275650452486696e-05,
    "lower_margin": 2.26440872310369,
    "upper_margin": 2.8155231456333247,
    "min_node": 9.75780102113685e-08,
    "node_change": 0.001102265586739648,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u3.1_b2",
    "energy": 494.40234515079516,
    "gamma_qr": 0.16878172534748653,
    "gamma_gauss": 0.16935063629156488,
    "signed_residual": 0.0005689109440783491,
    "qr_length_change": 2.4555092836997527e-05,
    "qr_phase_range": 3.105324583543845e-05,
    "qr_burn_change": 2.4002311457854697e-05,
    "lower_margin": 2.33118061746296,
    "upper_margin": 2.815521002576352,
    "min_node": 5.910861307304633e-08,
    "node_change": 0.0010997996519570563,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u3.1_b3",
    "energy": 1414.6874896353688,
    "gamma_qr": 0.38408326995311637,
    "gamma_gauss": 0.3843948339030927,
    "signed_residual": 0.0003115639499763345,
    "qr_length_change": 2.7198349549506506e-05,
    "qr_phase_range": 3.369979603157214e-05,
    "qr_burn_change": 2.0786836248676277e-05,
    "lower_margin": 2.11587501262838,
    "upper_margin": 4.324682064983143,
    "min_node": 1.9913264975559104e-07,
    "node_change": 0.0008404282620926296,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u4.7_b1",
    "energy": 411.1593938783673,
    "gamma_qr": -3.4552676647618775e-07,
    "gamma_gauss": 0.0008093835376357106,
    "signed_residual": 0.0008097290644021867,
    "qr_length_change": 2.0123260264014134e-07,
    "qr_phase_range": 4.1266610093396705e-07,
    "qr_burn_change": 1.3288659509207223e-06,
    "lower_margin": 2.500000139193716,
    "upper_margin": 2.268382487450861,
    "min_node": 8.932618181254746e-07,
    "node_change": 0.0008098770364650676,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u4.7_b2",
    "energy": 529.0464303215123,
    "gamma_qr": 3.374500981038868e-07,
    "gamma_gauss": 0.0008097286762716038,
    "signed_residual": 0.0008093912261735,
    "qr_length_change": 7.699687114964476e-07,
    "qr_phase_range": 3.4404145079006736e-07,
    "qr_burn_change": 8.25171806981683e-08,
    "lower_margin": 2.499998720560465,
    "upper_margin": 2.2683826644212814,
    "min_node": 8.874108963207968e-07,
    "node_change": 0.0008103851923362271,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u4.7_b3",
    "energy": 1259.7941725591627,
    "gamma_qr": 0.7755032847652749,
    "gamma_gauss": 0.7754887518443656,
    "signed_residual": -1.4532920909249292e-05,
    "qr_length_change": 2.9021425423381153e-05,
    "qr_phase_range": 3.393177901300781e-05,
    "qr_burn_change": 1.640024759597125e-05,
    "lower_margin": 1.7244507279197951,
    "upper_margin": 4.094172550790375,
    "min_node": 5.411132459295852e-07,
    "node_change": 0.0005884581662698452,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u8_b1",
    "energy": 440.95272708000465,
    "gamma_qr": 1.115218170033256,
    "gamma_gauss": 1.1149928814106467,
    "signed_residual": -0.00022528862260928761,
    "qr_length_change": 3.142077714102243e-05,
    "qr_phase_range": 3.217179656611613e-05,
    "qr_burn_change": 1.511350415150936e-05,
    "lower_margin": 1.3847343232913198,
    "upper_margin": 3.4014748592890713,
    "min_node": 8.690438237757201e-07,
    "node_change": 0.00040305771388204903,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u8_b2",
    "energy": 806.5804637852731,
    "gamma_qr": 1.3630129611987638,
    "gamma_gauss": 1.3626802502143516,
    "signed_residual": -0.00033271098441223224,
    "qr_length_change": 3.295794181745748e-05,
    "qr_phase_range": 3.0698697134567965e-05,
    "qr_burn_change": 1.452367895460327e-05,
    "lower_margin": 1.1369387315108515,
    "upper_margin": 2.4825821806423933,
    "min_node": 1.1267889729234054e-06,
    "node_change": 0.00033820963964892314,
    "phase_count": 512
  },
  {
    "energy_id": "ref_u8_b3",
    "energy": 952.4706700954463,
    "gamma_qr": 1.1449915150909176,
    "gamma_gauss": 1.1447508973238207,
    "signed_residual": -0.00024061776709682903,
    "qr_length_change": 3.161522602823652e-05,
    "qr_phase_range": 3.199387286545452e-05,
    "qr_burn_change": 1.5027176439641465e-05,
    "lower_margin": 1.3549608727466216,
    "upper_margin": 2.482097761363769,
    "min_node": 9.000038384563972e-07,
    "node_change": 0.000394134055074602,
    "phase_count": 512
  }
]


==> anc/sources/phase_rms.json <==
{
  "1.0": {
    "RMS16": 457.7864228400973,
    "RMS32": 457.77269800339343,
    "absolute": 0.013724836703886467,
    "relative": 2.998177209726196e-05
  },
  "2.2": {
    "RMS16": 297.1627747266085,
    "RMS32": 297.30590398988846,
    "absolute": 0.14312926327994546,
    "relative": 0.00048142085763898374
  },
  "3.1": {
    "RMS16": 2.948373563022619,
    "RMS32": 2.7668892454148355,
    "absolute": 0.18148431760778339,
    "relative": 0.06559146446086739
  },
  "4.1": {
    "RMS16": 326.95443247857236,
    "RMS32": 327.67976660481605,
    "absolute": 0.7253341262436948,
    "relative": 0.0022135456630694335
  },
  "4.7": {
    "RMS16": 375.39702595239817,
    "RMS32": 375.42270108965226,
    "absolute": 0.025675137254097535,
    "relative": 6.838994333474315e-05
  },
  "8.0": {
    "RMS16": 0.450679877138962,
    "RMS32": 0.5448738686241567,
    "absolute": 0.09419399148519464,
    "relative": 0.17287302054517834
  },
  "12.0": {
    "RMS16": 374.0091958453595,
    "RMS32": 374.0330725460586,
    "absolute": 0.02387670069907699,
    "relative": 6.383580076635283e-05
  },
  "12.55": {
    "RMS16": 249.50492239395584,
    "RMS32": 249.9400862793405,
    "absolute": 0.435163885384668,
    "relative": 0.0017410727981357734
  },
  "14.0": {
    "RMS16": 0.3519968636935989,
    "RMS32": 0.4093721283737812,
    "absolute": 0.05737526468018228,
    "relative": 0.1401543014374326
  }
}


==> anc/sources/validation.json <==
{
  "passed": true,
  "basis_checks": [
    {
      "lam": 4.13,
      "cells": 55,
      "molecular_basis_matrix_error": 1.8189894035458565e-12,
      "full_basis_eigenvalue_error": 3.865352482534945e-12,
      "full_basis_cell_IPR_error": 4.8914650108145e-11,
      "decoupled_eigenvalue_error": 1.5916157281026244e-12,
      "decoupled_cell_IPR_error": 6.425970866530406e-12
    },
    {
      "lam": 4.18,
      "cells": 55,
      "molecular_basis_matrix_error": 2.0463630789890885e-12,
      "full_basis_eigenvalue_error": 4.092726157978177e-12,
      "full_basis_cell_IPR_error": 1.341099453711081e-11,
      "decoupled_eigenvalue_error": 2.0463630789890885e-12,
      "decoupled_cell_IPR_error": 5.131645108846783e-12
    },
    {
      "lam": 11.585,
      "cells": 55,
      "molecular_basis_matrix_error": 9.112710586123285e-13,
      "full_basis_eigenvalue_error": 2.2737367544323206e-12,
      "full_basis_cell_IPR_error": 8.731015910257156e-12,
      "decoupled_eigenvalue_error": 2.5011104298755527e-12,
      "decoupled_cell_IPR_error": 1.0577344555784407e-11
    },
    {
      "lam": 12.365,
      "cells": 55,
      "molecular_basis_matrix_error": 1.2114753644709708e-12,
      "full_basis_eigenvalue_error": 2.5011104298755527e-12,
      "full_basis_cell_IPR_error": 7.60358442875031e-12,
      "decoupled_eigenvalue_error": 1.5916157281026244e-12,
      "decoupled_cell_IPR_error": 7.934417012300798e-13
    }
  ],
  "all_sample_checks": {
    "samples": 680,
    "source_counts": {
      "decoupled_tridiagonal_complete_bands": 340,
      "reused_full_model": 316,
      "matched_full_banded_inverse_iteration": 24
    },
    "maximum_recorded_residual": 4.291576849921167e-10,
    "maximum_recorded_norm_error": 9.992007221626409e-15,
    "minimum_band_gap_lower_bound": 104.26727091443762,
    "shared_phases_and_ordered_bands_validated": true
  },
  "complete_boundary_samples_checked": 32,
  "boundary_checks": [
    {
      "cells": 987,
      "lam": 4.125,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 5.684341886080802e-14,
      "max_NPR_difference": 7.155026571226131e-12,
      "min_distance_to_NPR_threshold": 8.31087916633444e-06,
      "reference_max_residual": 1.0467990158623924e-15,
      "separated_band_gap_lower_bounds": [
        120.14875315582105,
        794.4032327566123
      ],
      "original_statistics": {
        "counts": [
          3494,
          3870
        ],
        "fractions": [
          0.8850050658561297,
          0.9802431610942249
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 8.31087916633444e-06
      },
      "reference_statistics": {
        "counts": [
          3494,
          3870
        ],
        "fractions": [
          0.8850050658561297,
          0.9802431610942249
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 8.310879171469221e-06
      }
    },
    {
      "cells": 987,
      "lam": 4.13,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 5.684341886080802e-14,
      "max_NPR_difference": 6.276812403172016e-12,
      "min_distance_to_NPR_threshold": 0.00030602691021629214,
      "reference_max_residual": 9.671317243282438e-16,
      "separated_band_gap_lower_bounds": [
        119.90349338911925,
        793.7858863164495
      ],
      "original_statistics": {
        "counts": [
          3606,
          3874
        ],
        "fractions": [
          0.9133738601823708,
          0.9812563323201621
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.00030602691021629214
      },
      "reference_statistics": {
        "counts": [
          3606,
          3874
        ],
        "fractions": [
          0.9133738601823708,
          0.9812563323201621
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.0003060269102116847
      }
    },
    {
      "cells": 987,
      "lam": 5.115,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 5.701855654294263e-12,
      "min_distance_to_NPR_threshold": 1.7501391373145325e-05,
      "reference_max_residual": 1.115147722489397e-15,
      "separated_band_gap_lower_bounds": [
        110.6979650661723,
        653.2659496949213
      ],
      "original_statistics": {
        "counts": [
          3894,
          3608
        ],
        "fractions": [
          0.986322188449848,
          0.9138804457953394
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.7501391373145325e-05
      },
      "reference_statistics": {
        "counts": [
          3894,
          3608
        ],
        "fractions": [
          0.986322188449848,
          0.9138804457953394
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.7501391581173364e-05
      }
    },
    {
      "cells": 987,
      "lam": 5.12,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 4.739042491763712e-12,
      "min_distance_to_NPR_threshold": 3.5376728658581547e-06,
      "reference_max_residual": 1.0804088055985525e-15,
      "separated_band_gap_lower_bounds": [
        110.8629979543252,
        652.4505252693343
      ],
      "original_statistics": {
        "counts": [
          3892,
          3304
        ],
        "fractions": [
          0.9858156028368794,
          0.8368794326241135
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 3.5376728658581547e-06
      },
      "reference_statistics": {
        "counts": [
          3892,
          3304
        ],
        "fractions": [
          0.9858156028368794,
          0.8368794326241135
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 3.5376728787367417e-06
      }
    },
    {
      "cells": 987,
      "lam": 11.58,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 5.044006878840435e-12,
      "min_distance_to_NPR_threshold": 3.642524001112868e-05,
      "reference_max_residual": 9.843837001396978e-16,
      "separated_band_gap_lower_bounds": [
        275.2443251856325,
        467.24276155334184
      ],
      "original_statistics": {
        "counts": [
          3848,
          3236
        ],
        "fractions": [
          0.9746707193515705,
          0.8196555217831814
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 3.642524001112868e-05
      },
      "reference_statistics": {
        "counts": [
          3848,
          3236
        ],
        "fractions": [
          0.9746707193515705,
          0.8196555217831814
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 3.6425240034484996e-05
      }
    },
    {
      "cells": 987,
      "lam": 11.585,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 8.115924599039204e-12,
      "min_distance_to_NPR_threshold": 0.00041549710644833704,
      "reference_max_residual": 9.776852985811262e-16,
      "separated_band_gap_lower_bounds": [
        275.15841208122123,
        468.013145184979
      ],
      "original_statistics": {
        "counts": [
          3854,
          3582
        ],
        "fractions": [
          0.9761904761904762,
          0.9072948328267477
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.00041549710644833704
      },
      "reference_statistics": {
        "counts": [
          3854,
          3582
        ],
        "fractions": [
          0.9761904761904762,
          0.9072948328267477
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.00041549710652649674
      }
    },
    {
      "cells": 987,
      "lam": 12.5,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 5.77254910538727e-12,
      "min_distance_to_NPR_threshold": 7.412004184012555e-06,
      "reference_max_residual": 1.1345322246579893e-15,
      "separated_band_gap_lower_bounds": [
        273.4494637995425,
        602.2030547908134
      ],
      "original_statistics": {
        "counts": [
          3604,
          3844
        ],
        "fractions": [
          0.9128672745694022,
          0.9736575481256332
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 7.412004184012555e-06
      },
      "reference_statistics": {
        "counts": [
          3604,
          3844
        ],
        "fractions": [
          0.9128672745694022,
          0.9736575481256332
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 7.412004276771689e-06
      }
    },
    {
      "cells": 987,
      "lam": 12.505,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 4.383896023973932e-12,
      "min_distance_to_NPR_threshold": 8.758057418140064e-05,
      "reference_max_residual": 9.8592530179105e-16,
      "separated_band_gap_lower_bounds": [
        273.5166823693059,
        602.8990247993404
      ],
      "original_statistics": {
        "counts": [
          3282,
          3838
        ],
        "fractions": [
          0.831306990881459,
          0.9721377912867275
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 8.758057418140064e-05
      },
      "reference_statistics": {
        "counts": [
          3282,
          3838
        ],
        "fractions": [
          0.831306990881459,
          0.9721377912867275
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 8.758057493249427e-05
      }
    },
    {
      "cells": 1597,
      "lam": 4.125,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 5.684341886080802e-14,
      "max_NPR_difference": 1.1952050460450891e-11,
      "min_distance_to_NPR_threshold": 3.945965057741696e-05,
      "reference_max_residual": 1.1683840081185679e-15,
      "separated_band_gap_lower_bounds": [
        120.14875315582105,
        794.4032327566123
      ],
      "original_statistics": {
        "counts": [
          5714,
          6294
        ],
        "fractions": [
          0.8944896681277396,
          0.985284909204759
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 3.945965057741696e-05
      },
      "reference_statistics": {
        "counts": [
          5714,
          6294
        ],
        "fractions": [
          0.8944896681277396,
          0.985284909204759
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 3.945965058467504e-05
      }
    },
    {
      "cells": 1597,
      "lam": 4.13,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 5.684341886080802e-14,
      "max_NPR_difference": 9.280104462661143e-12,
      "min_distance_to_NPR_threshold": 3.385547965939484e-05,
      "reference_max_residual": 1.1679992266760208e-15,
      "separated_band_gap_lower_bounds": [
        119.90349338911925,
        793.7858863164495
      ],
      "original_statistics": {
        "counts": [
          5902,
          6302
        ],
        "fractions": [
          0.9239198497182217,
          0.9865372573575454
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 3.385547965939484e-05
      },
      "reference_statistics": {
        "counts": [
          5902,
          6302
        ],
        "fractions": [
          0.9239198497182217,
          0.9865372573575454
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 3.3855479661365484e-05
      }
    },
    {
      "cells": 1597,
      "lam": 5.115,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 8.337969203964235e-12,
      "min_distance_to_NPR_threshold": 0.0002116237330234555,
      "reference_max_residual": 1.2832170337775055e-15,
      "separated_band_gap_lower_bounds": [
        110.6979650661723,
        653.2659496949213
      ],
      "original_statistics": {
        "counts": [
          6324,
          5916
        ],
        "fractions": [
          0.9899812147777082,
          0.926111458985598
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.0002116237330234555
      },
      "reference_statistics": {
        "counts": [
          6324,
          5916
        ],
        "fractions": [
          0.9899812147777082,
          0.926111458985598
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.00021162373305134985
      }
    },
    {
      "cells": 1597,
      "lam": 5.12,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 9.032455339230694e-12,
      "min_distance_to_NPR_threshold": 1.211199157594156e-05,
      "reference_max_residual": 1.3014662331598117e-15,
      "separated_band_gap_lower_bounds": [
        110.8629979543252,
        652.4505252693343
      ],
      "original_statistics": {
        "counts": [
          6320,
          5448
        ],
        "fractions": [
          0.989355040701315,
          0.8528490920475892
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 1.211199157594156e-05
      },
      "reference_statistics": {
        "counts": [
          6320,
          5448
        ],
        "fractions": [
          0.989355040701315,
          0.8528490920475892
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 1.2111991737701056e-05
      }
    },
    {
      "cells": 1597,
      "lam": 11.58,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 9.670333978029078e-12,
      "min_distance_to_NPR_threshold": 2.0496602109953965e-05,
      "reference_max_residual": 1.1577925186714326e-15,
      "separated_band_gap_lower_bounds": [
        275.2443251856325,
        467.24276155334184
      ],
      "original_statistics": {
        "counts": [
          6272,
          5314
        ],
        "fractions": [
          0.9818409517845961,
          0.8318722604884158
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 2.0496602109953965e-05
      },
      "reference_statistics": {
        "counts": [
          6272,
          5314
        ],
        "fractions": [
          0.9818409517845961,
          0.8318722604884158
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 2.049660210032278e-05
      }
    },
    {
      "cells": 1597,
      "lam": 11.585,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 1.578689956538426e-11,
      "min_distance_to_NPR_threshold": 7.305906003438056e-06,
      "reference_max_residual": 1.199558362006654e-15,
      "separated_band_gap_lower_bounds": [
        275.15841208122123,
        468.013145184979
      ],
      "original_statistics": {
        "counts": [
          6286,
          5836
        ],
        "fractions": [
          0.9840325610519725,
          0.9135879774577332
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 7.305906003438056e-06
      },
      "reference_statistics": {
        "counts": [
          6286,
          5836
        ],
        "fractions": [
          0.9840325610519725,
          0.9135879774577332
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 7.305905998941653e-06
      }
    },
    {
      "cells": 1597,
      "lam": 12.5,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 9.298617431596767e-12,
      "min_distance_to_NPR_threshold": 4.4848144531539624e-05,
      "reference_max_residual": 1.1873183561303e-15,
      "separated_band_gap_lower_bounds": [
        273.4494637995425,
        602.2030547908134
      ],
      "original_statistics": {
        "counts": [
          5910,
          6260
        ],
        "fractions": [
          0.9251721978710081,
          0.9799624295554165
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 4.4848144531539624e-05
      },
      "reference_statistics": {
        "counts": [
          5910,
          6260
        ],
        "fractions": [
          0.9251721978710081,
          0.9799624295554165
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 4.484814573253726e-05
      }
    },
    {
      "cells": 1597,
      "lam": 12.505,
      "eta": 0,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1368683772161603e-13,
      "max_NPR_difference": 9.783771015570153e-12,
      "min_distance_to_NPR_threshold": 9.271263576669797e-05,
      "reference_max_residual": 1.1700197483556343e-15,
      "separated_band_gap_lower_bounds": [
        273.5166823693059,
        602.8990247993404
      ],
      "original_statistics": {
        "counts": [
          5394,
          6246
        ],
        "fractions": [
          0.8443957420162805,
          0.9777708202880401
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 9.271263576669797e-05
      },
      "reference_statistics": {
        "counts": [
          5394,
          6246
        ],
        "fractions": [
          0.8443957420162805,
          0.9777708202880401
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 9.271263623394921e-05
      }
    },
    {
      "cells": 987,
      "lam": 4.175,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 8.071765478234738e-12,
      "max_NPR_difference": 1.5543275000418078e-11,
      "min_distance_to_NPR_threshold": 1.5667962015214476e-05,
      "reference_max_residual": 8.172003818415827e-12,
      "separated_band_gap_lower_bounds": [
        117.76864675474829,
        788.1948606034057
      ],
      "original_statistics": {
        "counts": [
          3495,
          3883
        ],
        "fractions": [
          0.8852583586626139,
          0.9835359675785208
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 1.5667962015214476e-05
      },
      "reference_statistics": {
        "counts": [
          3495,
          3883
        ],
        "fractions": [
          0.8852583586626139,
          0.9835359675785208
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 1.5667961558260557e-05
      }
    },
    {
      "cells": 987,
      "lam": 4.18,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 8.179568133925841e-14,
      "min_distance_to_NPR_threshold": 1.1892948661981761e-05,
      "reference_max_residual": 6.251396287507469e-12,
      "separated_band_gap_lower_bounds": [
        117.53965470367588,
        787.5696785799978
      ],
      "original_statistics": {
        "counts": [
          3594,
          3886
        ],
        "fractions": [
          0.9103343465045592,
          0.9842958459979737
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.1892948661981761e-05
      },
      "reference_statistics": {
        "counts": [
          3594,
          3886
        ],
        "fractions": [
          0.9103343465045592,
          0.9842958459979737
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.1892948652461599e-05
      }
    },
    {
      "cells": 987,
      "lam": 5.07,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 5.806466418789569e-14,
      "min_distance_to_NPR_threshold": 0.0001468104809555365,
      "reference_max_residual": 7.93170850107921e-12,
      "separated_band_gap_lower_bounds": [
        109.30027620294793,
        660.5628881940128
      ],
      "original_statistics": {
        "counts": [
          3908,
          3622
        ],
        "fractions": [
          0.9898682877406282,
          0.9174265450861195
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.0001468104809555365
      },
      "reference_statistics": {
        "counts": [
          3908,
          3622
        ],
        "fractions": [
          0.9898682877406282,
          0.9174265450861195
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 0.00014681048095964433
      }
    },
    {
      "cells": 987,
      "lam": 5.075,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1937117960769683e-11,
      "max_NPR_difference": 4.528083463739563e-11,
      "min_distance_to_NPR_threshold": 5.357642907143079e-05,
      "reference_max_residual": 8.17472761841248e-12,
      "separated_band_gap_lower_bounds": [
        109.44769705004276,
        659.7558863808665
      ],
      "original_statistics": {
        "counts": [
          3908,
          3428
        ],
        "fractions": [
          0.9898682877406282,
          0.8682877406281662
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 5.357642907143079e-05
      },
      "reference_statistics": {
        "counts": [
          3908,
          3428
        ],
        "fractions": [
          0.9898682877406282,
          0.8682877406281662
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 5.3576428613047455e-05
      }
    },
    {
      "cells": 987,
      "lam": 11.715,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 1.0169642905566434e-13,
      "min_distance_to_NPR_threshold": 1.5147027808609659e-05,
      "reference_max_residual": 1.5403066635446763e-11,
      "separated_band_gap_lower_bounds": [
        273.21178647939524,
        487.9049015723495
      ],
      "original_statistics": {
        "counts": [
          3894,
          3420
        ],
        "fractions": [
          0.986322188449848,
          0.8662613981762918
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 1.5147027808609659e-05
      },
      "reference_statistics": {
        "counts": [
          3894,
          3420
        ],
        "fractions": [
          0.986322188449848,
          0.8662613981762918
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 1.5147027811343583e-05
      }
    },
    {
      "cells": 987,
      "lam": 11.72,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 2.4578949986420184e-13,
      "min_distance_to_NPR_threshold": 3.825253949027441e-06,
      "reference_max_residual": 1.0574333036268475e-11,
      "separated_band_gap_lower_bounds": [
        273.1480273818557,
        488.66461201744943
      ],
      "original_statistics": {
        "counts": [
          3896,
          3585
        ],
        "fractions": [
          0.9868287740628167,
          0.9080547112462006
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 3.825253949027441e-06
      },
      "reference_statistics": {
        "counts": [
          3896,
          3585
        ],
        "fractions": [
          0.9868287740628167,
          0.9080547112462006
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 3.825253959685582e-06
      }
    },
    {
      "cells": 987,
      "lam": 12.365,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 2.2334217808506196e-13,
      "min_distance_to_NPR_threshold": 9.100379295939875e-06,
      "reference_max_residual": 8.487994489306253e-12,
      "separated_band_gap_lower_bounds": [
        271.9436601692514,
        583.2606996296822
      ],
      "original_statistics": {
        "counts": [
          3606,
          3895
        ],
        "fractions": [
          0.9133738601823708,
          0.9865754812563323
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 9.100379295939875e-06
      },
      "reference_statistics": {
        "counts": [
          3606,
          3895
        ],
        "fractions": [
          0.9133738601823708,
          0.9865754812563323
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 9.10037930713925e-06
      }
    },
    {
      "cells": 987,
      "lam": 12.37,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 2.812750032887834e-13,
      "min_distance_to_NPR_threshold": 0.00010737488786206895,
      "reference_max_residual": 1.14370850227258e-11,
      "separated_band_gap_lower_bounds": [
        271.98873683119155,
        583.9674959149775
      ],
      "original_statistics": {
        "counts": [
          3433,
          3892
        ],
        "fractions": [
          0.8695542046605876,
          0.9858156028368794
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 0.00010737488786206895
      },
      "reference_statistics": {
        "counts": [
          3433,
          3892
        ],
        "fractions": [
          0.8695542046605876,
          0.9858156028368794
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 0.00010737488784888505
      }
    },
    {
      "cells": 1597,
      "lam": 4.175,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.1709744285326451e-11,
      "max_NPR_difference": 4.856380575457564e-11,
      "min_distance_to_NPR_threshold": 3.262731762586346e-05,
      "reference_max_residual": 1.3697481929884884e-11,
      "separated_band_gap_lower_bounds": [
        117.76864675474829,
        788.1948606034057
      ],
      "original_statistics": {
        "counts": [
          5709,
          6315
        ],
        "fractions": [
          0.8937069505322479,
          0.9885723231058234
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 3.262731762586346e-05
      },
      "reference_statistics": {
        "counts": [
          5709,
          6315
        ],
        "fractions": [
          0.8937069505322479,
          0.9885723231058234
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 3.2627318211589373e-05
      }
    },
    {
      "cells": 1597,
      "lam": 4.18,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 1.2423395645555502e-13,
      "min_distance_to_NPR_threshold": 1.4017891740089605e-05,
      "reference_max_residual": 1.579635362254986e-11,
      "separated_band_gap_lower_bounds": [
        117.53965470367588,
        787.5696785799978
      ],
      "original_statistics": {
        "counts": [
          5883,
          6316
        ],
        "fractions": [
          0.9209455228553538,
          0.9887288666249218
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.4017891740089605e-05
      },
      "reference_statistics": {
        "counts": [
          5883,
          6316
        ],
        "fractions": [
          0.9209455228553538,
          0.9887288666249218
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.4017891738951627e-05
      }
    },
    {
      "cells": 1597,
      "lam": 5.07,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 2.1183055309847987e-13,
      "min_distance_to_NPR_threshold": 4.755319174722106e-05,
      "reference_max_residual": 1.6425871492955378e-11,
      "separated_band_gap_lower_bounds": [
        109.30027620294793,
        660.5628881940128
      ],
      "original_statistics": {
        "counts": [
          6345,
          5916
        ],
        "fractions": [
          0.9932686286787727,
          0.926111458985598
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 4.755319174722106e-05
      },
      "reference_statistics": {
        "counts": [
          6345,
          5916
        ],
        "fractions": [
          0.9932686286787727,
          0.926111458985598
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 4.75531917461941e-05
      }
    },
    {
      "cells": 1597,
      "lam": 5.075,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 1.7053025658242404e-11,
      "max_NPR_difference": 7.546868685537333e-11,
      "min_distance_to_NPR_threshold": 2.1887160677275252e-05,
      "reference_max_residual": 1.8097339920191957e-11,
      "separated_band_gap_lower_bounds": [
        109.44769705004276,
        659.7558863808665
      ],
      "original_statistics": {
        "counts": [
          6345,
          5588
        ],
        "fractions": [
          0.9932686286787727,
          0.8747651847213526
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 2.1887160677275252e-05
      },
      "reference_statistics": {
        "counts": [
          6345,
          5588
        ],
        "fractions": [
          0.9932686286787727,
          0.8747651847213526
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 2.1887160259373428e-05
      }
    },
    {
      "cells": 1597,
      "lam": 11.715,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 2.566072354603932e-13,
      "min_distance_to_NPR_threshold": 5.127770685824096e-05,
      "reference_max_residual": 1.444425510866509e-11,
      "separated_band_gap_lower_bounds": [
        273.21178647939524,
        487.9049015723495
      ],
      "original_statistics": {
        "counts": [
          6325,
          5553
        ],
        "fractions": [
          0.9901377582968065,
          0.8692861615529117
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 5.127770685824096e-05
      },
      "reference_statistics": {
        "counts": [
          6325,
          5553
        ],
        "fractions": [
          0.9901377582968065,
          0.8692861615529117
        ],
        "pass_bands": [
          true,
          false
        ],
        "min_NPR_threshold_distance": 5.127770683845123e-05
      }
    },
    {
      "cells": 1597,
      "lam": 11.72,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 1.8990364836213303e-13,
      "min_distance_to_NPR_threshold": 7.717951182789617e-05,
      "reference_max_residual": 2.096069700352247e-11,
      "separated_band_gap_lower_bounds": [
        273.1480273818557,
        488.66461201744943
      ],
      "original_statistics": {
        "counts": [
          6327,
          5823
        ],
        "fractions": [
          0.9904508453350032,
          0.9115529117094552
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 7.717951182789617e-05
      },
      "reference_statistics": {
        "counts": [
          6327,
          5823
        ],
        "fractions": [
          0.9904508453350032,
          0.9115529117094552
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 7.717951178780325e-05
      }
    },
    {
      "cells": 1597,
      "lam": 12.365,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 1.7760792836440942e-13,
      "min_distance_to_NPR_threshold": 1.591953922537581e-05,
      "reference_max_residual": 2.199059054014203e-11,
      "separated_band_gap_lower_bounds": [
        271.9436601692514,
        583.2606996296822
      ],
      "original_statistics": {
        "counts": [
          5850,
          6324
        ],
        "fractions": [
          0.9157795867251096,
          0.9899812147777082
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.591953922537581e-05
      },
      "reference_statistics": {
        "counts": [
          5850,
          6324
        ],
        "fractions": [
          0.9157795867251096,
          0.9899812147777082
        ],
        "pass_bands": [
          true,
          true
        ],
        "min_NPR_threshold_distance": 1.5919539224293344e-05
      }
    },
    {
      "cells": 1597,
      "lam": 12.37,
      "eta": 1,
      "changed_NPR_classifications": 0,
      "eigenvalue_error": 0.0,
      "max_NPR_difference": 5.612524334175362e-13,
      "min_distance_to_NPR_threshold": 3.4072778810761983e-06,
      "reference_max_residual": 1.633924205975064e-11,
      "separated_band_gap_lower_bounds": [
        271.98873683119155,
        583.9674959149775
      ],
      "original_statistics": {
        "counts": [
          5565,
          6324
        ],
        "fractions": [
          0.8711646837820914,
          0.9899812147777082
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 3.4072778810761983e-06
      },
      "reference_statistics": {
        "counts": [
          5565,
          6324
        ],
        "fractions": [
          0.8711646837820914,
          0.9899812147777082
        ],
        "pass_bands": [
          false,
          true
        ],
        "min_NPR_threshold_distance": 3.4072778824917327e-06
      }
    }
  ],
  "NPR_classifications_changed": 0,
  "no_sampled_holes_in_reference_components": true,
  "continuous_intervals_or_thermodynamic_boundaries_not_asserted": true
}

